Strong coupling results from the numerical solution of the quantum spectral curve

In this paper, we solved numerically the Quantum Spectral Curve (QSC) equations corresponding to some twist-2 single trace operators with even spin from the $sl(2)$ sector of $AdS_5/CFT_4$ correspondence. We describe all technical details of the numerical method which are necessary to implement it in C++ language. In the $S=2,4,6,8$ cases, our numerical results confirm the analytical results, known in the literature for the first 4 coefficients of the strong coupling expansion for the anomalous dimensions of twist-2 operators. In the case of the Konishi operator, due to the high precision of the numerical data we could give numerical predictions to the values of two further coefficients, as well. The strong coupling behaviour of the coefficients $c_{a,n}$ in the power series representation of the ${\bf P}_{\!a}$-functions is also investigated. Based on our numerical data, in the regime, where the index of the coefficients is much smaller than $\lambda^{1/4}$, we conjecture that the coefficients have polynomial index dependence at strong coupling. This allows one to propose a strong coupling series representation for the ${\bf P}$-functions being valid far enough from the real short cut. In the paper the qualitative strong coupling behaviour of the ${\bf P}$-functions at the branch points is also discussed.

==> DATAIN.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     14800,        372]
NotebookOptionsPosition[     13905,        340]
NotebookOutlinePosition[     14360,        358]
CellTagsIndexPosition[     14317,        355]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "1.", " ", "Copy", " ", "the", " ", "\"\<...data.txt\>\"", " ", "files", 
    " ", "and", " ", "the", " ", 
    RowBox[{"DATAIN", ".", "nb"}], " ", "file", " ", "in", " ", "a", " ", 
    "folder"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "2.", " ", "Run", " ", "Mathematica", " ", "from", " ", "that", " ", 
    "folder", " ", "and", " ", "open", " ", "this", " ", 
    RowBox[{"DATAIN", ".", "nb"}], " ", "file"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "3.", " ", "Specify", " ", "the", " ", "spin", " ", "of", " ", "the", " ",
      "twist"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"state", ":", " ", 
      RowBox[{"S", "\[Element]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "6", ",", "8"}], "}"}]}]}]}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.668240811152628*^9, 3.66824091416112*^9}, {
   3.669011360738351*^9, 3.669011411822607*^9}, 3.669011560264783*^9, {
   3.66901169651033*^9, 3.669011780010832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.6672834166212482`*^9, 3.6672834183990993`*^9}, {
  3.667285076447253*^9, 3.667285076732312*^9}, {3.6682322394431067`*^9, 
  3.6682322927618732`*^9}, {3.668233494043445*^9, 3.668233495505907*^9}, {
  3.668235289510098*^9, 3.6682352896045303`*^9}, {3.668242656395734*^9, 
  3.6682426564821043`*^9}, {3.668242687531301*^9, 3.668242687883088*^9}, {
  3.668242964818069*^9, 3.668242964922266*^9}, {3.668243004425434*^9, 
  3.6682430044926043`*^9}, {3.668243273047934*^9, 3.668243287486706*^9}, {
  3.668243999427738*^9, 3.6682439994937468`*^9}, {3.669107202414198*^9, 
  3.669107312116045*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "numerical", " ", "data", " ", "is", " ", "read", " ", "into", 
   " ", "the", " ", "array", " ", "DATA"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.668240924649403*^9, 3.668240943215001*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DATA", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"\"\<L2S\>\"", "<>", 
     RowBox[{"ToString", "[", "S", "]"}], "<>", "\"\<data.txt\>\""}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.668231825821594*^9, 3.668231841741665*^9}, 
   3.668231885478006*^9, {3.668232636048764*^9, 3.668232636119495*^9}, {
   3.6682341433102207`*^9, 3.668234143397188*^9}, {3.668236134952469*^9, 
   3.668236135071663*^9}, {3.668240531274157*^9, 3.668240531466207*^9}, {
   3.668240592506793*^9, 3.668240608027225*^9}, {3.668240660011354*^9, 
   3.668240663498486*^9}, 3.669107274790125*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1L", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "2", ",", "1"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2L", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "2", ",", "2"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c3L", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "2", ",", "3"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4L", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "2", ",", "4"}], 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "i_", "]"}], ":=", 
  RowBox[{"DATA", "\[LeftDoubleBracket]", 
   RowBox[{"i", ",", "2", ",", "2", ",", "1", ",", "1"}], 
   "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.661511821288558*^9, 3.661511821808012*^9}, {
   3.661511855226303*^9, 3.661511940356564*^9}, {3.661512009047001*^9, 
   3.661512017054591*^9}, {3.661512422606351*^9, 3.661512457667613*^9}, 
   3.6615126709301777`*^9, 3.6615127421538754`*^9, {3.663410199287547*^9, 
   3.6634101993476753`*^9}, 3.66341102037352*^9, 3.663411070811849*^9, {
   3.66341113763765*^9, 3.663411194146122*^9}, {3.663415186957047*^9, 
   3.663415200655294*^9}, {3.667282634729043*^9, 3.667282638584525*^9}, {
   3.668241090154604*^9, 3.6682410921221113`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Now", " ", "we", " ", "show", " ", "through", " ", "examples"}], 
   ",", " ", 
   RowBox[{
   "how", " ", "the", " ", "numerical", " ", "data", " ", "are", " ", 
    "imbedded", " ", "into", " ", "the", " ", "array", " ", "DATA"}]}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.668241115440687*^9, 3.668241130774184*^9}, {
  3.668241167717414*^9, 3.6682412221019497`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Table\[CapitalDelta]", " ", "contains", " ", "the", " ", "numerical", 
     " ", "values", " ", "of", " ", "the", " ", "pairs", " ", 
     RowBox[{"(", 
      RowBox[{"g", ",", "\[CapitalDelta]"}], ")"}]}], ":", " ", 
    RowBox[{"Table\[CapitalDelta]", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], "=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", "i"], ",", 
     RowBox[{"\[CapitalDelta]", 
      RowBox[{"(", 
       SubscriptBox["g", "i"], ")"}]}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.668241234593553*^9, 3.6682412936132193`*^9}, {
  3.6691067914575243`*^9, 3.6691068094245*^9}, {3.669106842833852*^9, 
  3.669106881056912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", "i", "]"}], ",", 
       RowBox[{"\[CapitalDelta]", "[", "i", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "DATA", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.668241321145912*^9, 3.668241388918975*^9}, {
  3.668243035739972*^9, 3.668243036138908*^9}, {3.668244021403982*^9, 
  3.6682440215723057`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "Table\[CapitalDelta]", "]"}]], "Input",
 CellChangeTimes->{{3.668241391321913*^9, 3.6682413998443317`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJw1zg0s1HEYB/BLh6u83Dl3zjkv57wc587deRk1+z2tV4zSKjYVoxRJ1lIN
t0NNzEakuZO1DIUaC1OttGgVk6FIXSpTlEtkkXNeVvTcd/vvt9/+z/fz/Phx
p/cdM6JQKDv+fatnuXo1D0kQtTds1zk6/L93kYCKF+UTdxngs5Y3RDe9p7I7
nIn/3xP/n98kLDYLKGsZIb2BcaKB92yc/0IKLyUeYOZzIGEt4+T6pD7ysBMX
+xOkMCWyc3elHfS8Ws0kiVFpL+RY2KP3ixzqUF0sTnLA+RmycDteq7rviP5v
ottp6duQ4YT9WZLF0DyoZfFx3x8SrlDURNbz0dORLc+UuqDNzugtEJrgE637
uTN6i0RIz4s6EiZAb4m0XVPmhvQL0FshJg+C1UMRLuhR4GVJXff2Xhecp0D/
WKy+K9gV/XXwWpPepWp3xb4RrKS1FX/0d8N968G35Ybz0zo37FMhVDPfp81z
x74x+Mwe1afOuWPfBNwV1/sYsULsm0J02d6lsU4hvocGpfeoTlSpB3o0iL/8
hJF9zQO9DSBYbjdLXfBAbyPkZ5UOj0Z7orcJln/EGmkfe6JnBuLG8sFSngg9
Mwi2Vt2cSRehZw72BY8emr8ToWcBEZJ69ZyPF3qWoB7TTbUUeqFHh6qS2saD
371wng76wo3TX0GMPh1k513NklRi7DNgPHSHYmpKjPsYUM3k8zK2S9CzgsEP
WZYctQQ9KwhMo1v0TErQs4KzwqqESuKNHhNiNE2mFcXe6DHBJEea+2zUGz1r
eKscZhTZStGzhpMKR23UVil61hAlqeB3nJCix4JWriS5p0iKHgsGPFYOK1ql
6LFhEXJODQwbPDYoefvnBoxk6LGhNeSLX7ZQhp4NyNuNIz+EydCzgShBUuLY
GRl6HIjLnDpeWSZDjwO0rx8DGI8NHgeSt9k0+o8YPFvo9XMsYFLl6NlCao9D
Zp27HD0uVA/1OelD5Ohx4bNVDM00RY4eFzQ10ub+K3L07GDJ5M7V6GaDZwcT
CeMWtwYNHg8ayg4qmubl8BeHoMBa
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 4.115506377945221},
  Method->{},
  PlotRange->{{0, 7.}, {4.115506377945221, 18.96756728519511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.14, 0.14}, {0.2970412181449978, 
   0.2970412181449978}}]], "Output",
 CellChangeTimes->{
  3.668241400506809*^9, {3.668242664885212*^9, 3.6682426933496227`*^9}, 
   3.668242969883438*^9, {3.6682430144754057`*^9, 3.668243038379263*^9}, 
   3.668243210286398*^9, {3.668243254788023*^9, 3.668243290273807*^9}, {
   3.6682440045291653`*^9, 3.668244023424902*^9}, {3.6691071951545973`*^9, 
   3.6691072477073174`*^9}, {3.6691072836463013`*^9, 3.669107317620399*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "TableC", " ", "is", " ", "the", " ", "table", " ", "of", " ", 
     "coefficients", " ", 
     RowBox[{"(", 
      RowBox[{"g", ",", 
       RowBox[{
        SubscriptBox[
         StyleBox["c", "TI"], 
         StyleBox[
          RowBox[{"a", ",", "n"}], "TR"]], 
        RowBox[{"(", "g", ")"}]}]}], ")"}], " ", "of", " ", 
     RowBox[{"(", "2.14", ")"}], " ", "and", " ", 
     RowBox[{"(", "2.15", ")"}], " ", "for", " ", "a"}], "=", 
    RowBox[{
     RowBox[{"fixed", " ", "and", " ", "n"}], "=", "fixed"}]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", "n", " ", "runs", " ", "from", " ", 
     RowBox[{"zero", ":", " ", 
      RowBox[{"TableC", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}]}], "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["g", "i"], ",", 
      RowBox[{
       SubscriptBox[
        StyleBox["c", "TI"], 
        StyleBox[
         RowBox[{"a", ",", "n"}], "TR"]], 
       RowBox[{"(", 
        SubscriptBox["g", "i"], ")"}]}]}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6682414315660667`*^9, 3.668241459691875*^9}, {
   3.668241532807518*^9, 3.668241576507882*^9}, {3.66824182123425*^9, 
   3.66824183205837*^9}, {3.668242057521501*^9, 3.66824215072924*^9}, {
   3.668242185129674*^9, 3.668242210208647*^9}, {3.6682423611278687`*^9, 
   3.668242367415197*^9}, {3.668242584949727*^9, 3.668242593078133*^9}, 
   3.669011840033485*^9, {3.669106914857769*^9, 3.6691069422255697`*^9}, 
   3.6691069913373747`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", "i", "]"}], ",", 
       RowBox[{
        RowBox[{"DATA", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2", ",", "2"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", 
          RowBox[{"n", "+", "1"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "DATA", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"TableC", ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6682417127394533`*^9, 3.6682417886523867`*^9}, {
  3.6682418427631903`*^9, 3.668241911723876*^9}, {3.668241954899788*^9, 
  3.668241975706809*^9}, {3.668242031347657*^9, 3.66824203169838*^9}, {
  3.6682422354101*^9, 3.66824230059186*^9}, {3.6682423400894423`*^9, 
  3.668242353000453*^9}, {3.6682427107906513`*^9, 3.668242763318766*^9}, {
  3.668242975260817*^9, 3.6682429754448757`*^9}, {3.66824306558836*^9, 
  3.66824307500347*^9}, {3.668243300251199*^9, 3.6682433199629993`*^9}, {
  3.668244030966278*^9, 3.668244134901149*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.24720000000000014`, 0.24, 0.6], PointBox[CompressedData["
1:eJwtzn0s1HEcB/A7IRw5HO48FdUwreLIkL4ff9w1q8zTZp7JU9M8XCQtGxW5
ZVNOV0SeW/N44zxEcT8PecxTNlYbWZpFJhaXm4cKn/f223ff/T7v1+drfj3B
O0qJRqPx/n/758vC/bQTjS/G8Vb0ANnhfYgIn/eaL5dVy7gHmSIhisjd8G/T
+P8zufdUuFwVtCmjHWSepPBEXJ0sBnU4v0DuMoZabc+bUNEHWSQ1imesmV9W
1GF/iZQG5928TLenRj/uZ4VcPEMGauSu1KG3RlJ258LkPjycXye30yfNKLtr
6P8mKrYP61XCfLC/QUb6imrMdP1xn5zU8rL5872h6G2RdsalZKovAj0FkfiE
dBa53EBvm0gbTJ+88oxDb4ecmknoXnskQG+PpHJ2Crq7ktGjQU14C3vcNxXn
aSDa1lCz9EhDnw6R09nin34Z2FeCWCmUp8ge4L4j4Bu7k+USloV9ZXDrEXvk
+uVgXwXE0qAla2ku9lVhXbUkSss6D/tHgarLWUwyzsf3qEE+J32BYSdGTw00
VC0G2fEv0FMHUcHw39mJQvQ0oLE2c7MksBg9BoRucVil2qXoaUJcheYC808Z
eprACVx1dkirQE8LNiUD/DnDKvSOwTH9wnf1w6/R04YpHU8PnvgNekwosh6S
8lOrcZ4JQnHmFe/kWvSZsCqyGtZ6XI99HXBn3/9u0CHBfTrg7OXmLVRqRE8X
bJ2iQsccmtDThU9O8qSzd6To6UK+unOsor8ZPT2Qpd8yyTjdip4eNCzPRurl
t6HHAn5wm6kysx09FjRvXDCvLO5AjwVXDUXubk7v0dMHj/rtxHOLnejpg6Nv
laCrUoaeAZTyZ0XH2yn0DKA3qYVLr+5GzwC4eonCuvIe9AzhRJP5nntlL3qG
cJIzR1dq6EOPDS0Bb2m73R/QY0P0fE9MxNd+9NigSNGuClYdRI8DAn+JBctx
CD0OuLpIPSWCYfSMIMvLpsivdQQ9I+gKtExwUBlFzwiya1udBCFj6BnDis2P
GG7POHrGoGkfxfUumEDPBLoGW7zkvpPUP2+f8PY=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0.1, 7.}, {-17747.848737188375`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.668241871607194*^9, 3.668241912199287*^9}, {
   3.6682419555841503`*^9, 3.668241976160718*^9}, 3.668242032276801*^9, {
   3.668242256037025*^9, 3.668242301044517*^9}, {3.668242340808814*^9, 
   3.668242353508439*^9}, 3.668242667424758*^9, {3.668242697573743*^9, 
   3.6682427637126303`*^9}, {3.668242972072052*^9, 3.6682429760354757`*^9}, {
   3.668243060536921*^9, 3.668243075546382*^9}, {3.668243254868101*^9, 
   3.6682433205539427`*^9}, {3.6682440080952387`*^9, 
   3.6682441353204813`*^9}, {3.669107197190949*^9, 3.66910724979526*^9}, {
   3.669107288851219*^9, 3.669107319611421*^9}}]
}, Open  ]]
},
WindowSize->{1280, 735},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1094, 27, 104, "Input"],
Cell[1654, 49, 679, 11, 45, "Input"],
Cell[2336, 62, 256, 5, 45, "Input"],
Cell[2595, 69, 612, 12, 45, "Input"],
Cell[3210, 83, 1767, 38, 191, "Input"],
Cell[4980, 123, 436, 10, 75, "Input"],
Cell[5419, 135, 739, 19, 75, "Input"],
Cell[6161, 156, 550, 15, 45, "Input"],
Cell[CellGroupData[{
Cell[6736, 175, 148, 2, 45, "Input"],
Cell[6887, 179, 1921, 36, 368, "Output"]
}, Open  ]],
Cell[8823, 218, 1544, 40, 80, "Input"],
Cell[CellGroupData[{
Cell[10392, 262, 1378, 33, 133, "Input"],
Cell[11773, 297, 2116, 40, 358, "Output"]
}, Open  ]]
}
]
*)


